A Mathematica code for calculating massless spectrum of (0,2) Landau-Ginzburg orbifold

In this short paper, we try to explain how to use our program which has been written in Wolfram Mathematica to get the massless spectrum of any Landau-Ginzburg orbifold. The technique has been developed by Witten-Kachru theoretically, but calculating it for an explicit Landau-Ginzburg model is exhausting and in general, beyond human ability to calculate using pen and paper.

==> k=1_quintic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    120839,       2939]
NotebookOptionsPosition[    119279,       2909]
NotebookOutlinePosition[    119653,       2925]
CellTagsIndexPosition[    119610,       2922]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Please", " ", "install", " ", "the", " ", "grassmann", " ", "package"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"http", ":"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"people", ".", "brandeis", ".", "edu"}], "/", 
       RowBox[{"~", "headrick"}]}], "/", "Mathematica"}], "/", 
     RowBox[{"grassmann", ".", "m"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"<<", "grassmann`", "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"or", ":", " ", 
     RowBox[{"Get", "[", "\"\<..../grassmann.m\>\"", "]"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.758492739386952*^9, 3.758492753554296*^9}, {
  3.777234446683269*^9, 3.7772344475089273`*^9}, {3.779034285210929*^9, 
  3.779034317217693*^9}, {3.779034487411268*^9, 3.7790345042525697`*^9}, {
  3.7799353304183187`*^9, 
  3.779935333893031*^9}},ExpressionUUID->"62815b94-a577-41bc-828e-\
3c4a18d9d0e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Please", " ", "insert", " ", "the", " ", "following", " ", "inputs"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NSector", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NFreeFermions", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChargeOfFields", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DegreeOfPolynomials", "=", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4"}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     SubscriptBox["F", "1"], "=", 
     RowBox[{
      SubscriptBox["x", "1"], "^", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["F", "2"], "=", 
     RowBox[{
      SubscriptBox["x", "2"], "^", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["F", "3"], "=", 
     RowBox[{
      SubscriptBox["x", "3"], "^", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["F", "4"], "=", 
     RowBox[{
      SubscriptBox["x", "4"], "^", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["F", "5"], "=", 
     RowBox[{
      SubscriptBox["x", "5"], "^", "4"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.778881310825737*^9, 3.778881375871726*^9}, {
   3.7788823445383224`*^9, 3.778882366961195*^9}, {3.7790337179126806`*^9, 
   3.779033719525873*^9}, 3.7790337659956627`*^9, {3.7790338582828426`*^9, 
   3.7790338877995324`*^9}, 3.7790339287940626`*^9, {3.779034540722337*^9, 
   3.779034550998454*^9}, {3.779034593482464*^9, 3.7790346078316193`*^9}, {
   3.779041076358409*^9, 3.779041078049423*^9}, {3.7790412911819487`*^9, 
   3.7790413045120106`*^9}, {3.7790430492250233`*^9, 3.779043050707189*^9}, {
   3.7790433465045743`*^9, 3.779043347481946*^9}, {3.7790526221461887`*^9, 
   3.7790527687101245`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"20b3b4e5-1128-458d-872c-c4a463924107"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Program", " ", "Starts", " ", "from", " ", "Here"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gpower", "[", 
      RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", "\[Equal]", "0"}], ",", "1", ",", 
       RowBox[{"GPower", "[", 
        RowBox[{"x", ",", "1"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"frac", "[", "x_", "]"}], ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"Floor", "[", "x", "]"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"x", "-", 
        RowBox[{"Floor", "[", "x", "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qleft", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"qleft", "+=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"ChargeOfFields", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"NSector", "/", "2"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ChargeOfFields", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/", 
            RowBox[{"(", "NSector", ")"}]}], "*", "k"}], "-", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ChargeOfFields", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", 
             RowBox[{"(", "NSector", ")"}]}], "*", "k"}], "]"}], "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}]}], "]"}], "  ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"qleft", "+=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"DegreeOfPolynomials", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"NSector", "/", "2"}], ")"}]}], 
        RowBox[{"(", " ", 
         RowBox[{"frac", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"DegreeOfPolynomials", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}]}], ")"}], "*",
            "k"}], "]"}], "     ", ")"}]}]}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qright", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"qright", "+=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"ChargeOfFields", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"NSector", "/", "2"}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ChargeOfFields", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "*", "k"}], 
          "-", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ChargeOfFields", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "*", "k"}], 
           "]"}], "-", 
          RowBox[{"1", "/", "2"}]}], ")"}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"qright", "+=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"DegreeOfPolynomials", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"NSector", "/", "2"}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"frac", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"DegreeOfPolynomials", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}]}], ")"}], "*",
            "k"}], "]"}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"energy", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "k", "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NFreeFermions", "-", "10"}], ")"}], "/", "16"}], ",", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "8"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"energy", "+=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ChargeOfFields", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "*", "k"}], 
           "-", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ChargeOfFields", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "*", "k"}], 
            "]"}], "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"energy", "+=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"frac", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"DegreeOfPolynomials", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}]}], ")"}], 
            "*", "k"}], "]"}], ")"}], "^", "2"}]}]}]}], "\[IndentingNewLine]",
      "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.778766721362275*^9, 3.778767460364002*^9}, {
  3.778767525012209*^9, 3.7787675251399107`*^9}, {3.7787676663516216`*^9, 
  3.7787679023746834`*^9}, {3.778767936971675*^9, 3.7787683797840815`*^9}, {
  3.778768489900384*^9, 3.778768512668706*^9}, {3.7787685717108693`*^9, 
  3.7787685739408674`*^9}, {3.7787686678679247`*^9, 3.7787686761065006`*^9}, {
  3.7787688920674424`*^9, 3.778768900698325*^9}, {3.7787692046243315`*^9, 
  3.7787692339063435`*^9}, {3.778882219928343*^9, 3.778882227966919*^9}, {
  3.778882262248068*^9, 3.778882319311455*^9}, {3.7788823814565506`*^9, 
  3.778882382886611*^9}, {3.779033766015403*^9, 3.7790337661168365`*^9}, {
  3.779033858324909*^9, 3.7790338585408745`*^9}, {3.7790339288204203`*^9, 
  3.7790339289461937`*^9}, {3.7790342526213865`*^9, 3.779034274133384*^9}, {
  3.7790345210593066`*^9, 3.779034522394142*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6af7834e-9225-43f4-8a7c-8cbdf72e1464"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Calculations", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ChargeOfFields", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
             "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
              "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"A", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"A", ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["x", "i"], "\[Rule]", 
               SubscriptBox["a", 
                RowBox[{"i", ",", "0"}]]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"A", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"A", ",", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["x", "i"], "\[Rule]", 
               RowBox[{
                SubscriptBox["a", 
                 RowBox[{"i", ",", 
                  RowBox[{"-", "1"}]}]], "+", 
                SubscriptBox["a", 
                 RowBox[{"i", ",", "1"}]]}]}], "}"}]}], "]"}]}]}], "]"}]}], 
       "]"}], ";", "\n", 
      RowBox[{"(*", 
       RowBox[{
       "Define", " ", "the", " ", "bosonic", " ", "and", " ", "fermionic", 
        " ", "operators"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ChargeOfFields", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
             "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
              "k"}], "]"}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SubscriptBox["a", 
             RowBox[{"i", ",", "0"}]], "=", 
            SubscriptBox["\[Phi]", 
             RowBox[{"i", ",", "0"}]]}], ";", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["a", "_"], 
             RowBox[{"i", ",", "0"}]], "=", 
            SubscriptBox[
             RowBox[{"OverBar", "[", "\[Phi]", "]"}], 
             RowBox[{"i", ",", "0"}]]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SubscriptBox["a", 
             RowBox[{"i", ",", 
              RowBox[{"-", "1"}]}]], "=", 
            SubscriptBox["\[Phi]", 
             RowBox[{"i", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                 "k"}], "-", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                  "k"}], "]"}], "-", "1"}], ")"}]}]]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["a", 
             RowBox[{"i", ",", "1"}]], "=", 
            SubscriptBox["\[Phi]", 
             RowBox[{"i", ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                 "k"}], "-", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                  "k"}], "]"}]}], ")"}]}]]}], " ", ";", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["a", "_"], 
             RowBox[{"i", ",", 
              RowBox[{"-", "1"}]}]], "=", 
            SubscriptBox[
             RowBox[{"OverBar", "[", "\[Phi]", "]"}], 
             RowBox[{"i", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                  "k"}], "-", 
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                   "k"}], "]"}]}], ")"}]}]}]]}], " ", ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["a", "_"], 
             RowBox[{"i", ",", "1"}]], "=", 
            SubscriptBox[
             RowBox[{"OverBar", "[", "\[Phi]", "]"}], 
             RowBox[{"i", ",", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                  "k"}], "-", 
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                   "k"}], "]"}], "-", "1"}], ")"}]}]}]]}]}]}], " ", "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                "1"}], ")"}], "*", "k"}], "-", 
             RowBox[{"Floor", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"DegreeOfPolynomials", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                 "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Alpha]", 
              RowBox[{"i", ",", "0"}]], "=", 
             SubscriptBox["\[Lambda]", 
              RowBox[{"i", ",", "0"}]]}], ";", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["\[Alpha]", "_"], 
              RowBox[{"i", ",", "0"}]], "=", 
             SubscriptBox[
              RowBox[{"OverBar", "[", "\[Lambda]", "]"}], 
              RowBox[{"i", ",", "0"}]]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Alpha]", 
              RowBox[{"i", ",", 
               RowBox[{"-", "1"}]}]], "=", 
             SubscriptBox["\[Lambda]", 
              RowBox[{"i", ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}], "-", "1"}], ")"}]}]]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox["\[Alpha]", 
              RowBox[{"i", ",", "1"}]], "=", 
             SubscriptBox["\[Lambda]", 
              RowBox[{"i", ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                 RowBox[{"Floor", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], ")"}]}]]}], " ", ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["\[Alpha]", "_"], 
              RowBox[{"i", ",", 
               RowBox[{"-", "1"}]}]], "=", 
             SubscriptBox[
              RowBox[{"OverBar", "[", "\[Lambda]", "]"}], 
              RowBox[{"i", ",", 
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                  RowBox[{"Floor", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], ")"}]}]}]]}], " ", ";",
             "\[IndentingNewLine]", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["\[Alpha]", "_"], 
              RowBox[{"i", ",", "1"}]], "=", 
             SubscriptBox[
              RowBox[{"OverBar", "[", "\[Lambda]", "]"}], 
              RowBox[{"i", ",", 
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                  RowBox[{"Floor", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}], "-", "1"}], 
                 ")"}]}]}]]}]}]}], " ", "\[IndentingNewLine]", "]"}], ";"}]}],
        "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"Fermion", "[", 
         RowBox[{
          SubscriptBox["\[Alpha]", 
           RowBox[{"i", ",", "0"}]], ",", 
          SubscriptBox[
           OverscriptBox["\[Alpha]", "_"], 
           RowBox[{"i", ",", "0"}]]}], "]"}]}], "]"}], ";", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"Fermion", "[", 
         RowBox[{
          SubscriptBox["\[Alpha]", 
           RowBox[{"i", ",", 
            RowBox[{"-", "1"}]}]], ",", 
          SubscriptBox["\[Alpha]", 
           RowBox[{"i", ",", "1"}]], ",", 
          SubscriptBox[
           OverscriptBox["\[Alpha]", "_"], 
           RowBox[{"i", ",", 
            RowBox[{"-", "1"}]}]], ",", 
          SubscriptBox[
           OverscriptBox["\[Alpha]", "_"], 
           RowBox[{"i", ",", "1"}]]}], "]"}]}], " ", "]"}], ";", "\n", 
      RowBox[{"(*", 
       RowBox[{
       "Solve", " ", "for", " ", "states", " ", "with", " ", "corresponding", 
        " ", "energy"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"polynomialS", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ChargeOfFields", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
             "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
              "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"polynomialS", "+=", "0"}], ",", 
          RowBox[{"polynomialS", "+=", 
           RowBox[{
            SubscriptBox["n", "i"], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"ChargeOfFields", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
               "k"}], "-", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"ChargeOfFields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                "k"}], "]"}], "-", "1"}], ")"}]}]}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ChargeOfFields", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
             "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
              "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"polynomialS", "+=", "0"}], ",", 
          RowBox[{"polynomialS", "+=", 
           RowBox[{
            SubscriptBox["n", 
             RowBox[{"i", "+", 
              RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                 "k"}], "-", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                  "k"}], "]"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DegreeOfPolynomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", "1"}],
               ")"}], "*", "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"polynomialS", "+=", "0"}], ",", 
          RowBox[{"polynomialS", "+=", 
           RowBox[{
            SubscriptBox["n", 
             RowBox[{"i", "+", 
              RowBox[{"2", "*", 
               RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"DegreeOfPolynomials", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                 "1"}], ")"}], "*", "k"}], "-", 
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                  "1"}], ")"}], "*", "k"}], "]"}], "-", "1"}], ")"}]}]}]}], 
         "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DegreeOfPolynomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", "1"}],
               ")"}], "*", "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"polynomialS", "+=", "0"}], ",", 
          RowBox[{"polynomialS", "+=", 
           RowBox[{
            SubscriptBox["n", 
             RowBox[{"i", "+", 
              RowBox[{"2", "*", 
               RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
              RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}]], "*", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                   "1"}], ")"}], "*", "k"}], "-", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], ")"}]}], ")"}]}]}]}], 
         "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\n", 
      "\[IndentingNewLine]", 
      RowBox[{"listVariables1", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"listVariables1", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"listVariables1", ",", 
           RowBox[{"{", 
            SubscriptBox["n", "i"], "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
        "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ChargeOfFields", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
             "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
              "k"}], "]"}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"listVariables1", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"listVariables1", ",", 
             RowBox[{"{", "}"}]}], "]"}]}], " ", ",", "\[IndentingNewLine]", 
          RowBox[{"listVariables1", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"listVariables1", ",", 
             RowBox[{"{", 
              SubscriptBox["n", 
               RowBox[{"i", "+", 
                RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]], "}"}]}], 
            "]"}]}]}], " ", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"listVariables2", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DegreeOfPolynomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", "1"}],
               ")"}], "*", "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"listVariables2", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"listVariables2", ",", 
             RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"listVariables2", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"listVariables2", ",", 
             RowBox[{"{", 
              SubscriptBox["n", 
               RowBox[{"i", "+", 
                RowBox[{"2", "*", 
                 RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]}]], "}"}]}],
             "]"}]}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"listVariables2", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"listVariables2", ",", 
           RowBox[{"{", 
            SubscriptBox["n", 
             RowBox[{"i", "+", 
              RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]}]], "}"}]}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"listVariablesAll", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"listVariables1", ",", "listVariables2"}], "]"}]}], ";", "\n", 
      RowBox[{"(*", 
       RowBox[{
       "Filter", " ", "the", " ", "states", " ", "with", " ", "half", " ", 
        "interger", " ", "charges"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"nAll", "=", 
       RowBox[{"2", "*", 
        RowBox[{"{", 
         RowBox[{"qleft", ",", "qright"}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nAll", "+=", 
         RowBox[{"2", "*", "2", "*", 
          SubscriptBox["n", "i"], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"ChargeOfFields", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], ",", 
            RowBox[{
             RowBox[{"ChargeOfFields", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}]}], "}"}]}]}]}],
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ChargeOfFields", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
             "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
              "k"}], "]"}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"nAll", "+=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"nAll", "+=", 
           RowBox[{"2", "*", "2", "*", 
            SubscriptBox["n", 
             RowBox[{"i", "+", 
              RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]], 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ChargeOfFields", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}]}], 
             "}"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DegreeOfPolynomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", "1"}],
               ")"}], "*", "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"nAll", "+=", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"nAll", "+=", 
           RowBox[{"2", "*", "2", "*", 
            SubscriptBox["n", 
             RowBox[{"i", "+", 
              RowBox[{"2", 
               RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]}]], 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"DegreeOfPolynomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "+", 
               RowBox[{"1", "/", "2"}]}]}], "}"}]}]}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"nAll", "+=", 
         RowBox[{"2", "*", "2", "*", 
          SubscriptBox["n", 
           RowBox[{"i", "+", 
            RowBox[{"2", 
             RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
            RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}]], 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"DegreeOfPolynomials", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"DegreeOfPolynomials", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
             RowBox[{"1", "/", "2"}]}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\n", 
      RowBox[{"m1", "=", 
       RowBox[{"nAll", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", 
      RowBox[{"m2", "=", 
       RowBox[{"nAll", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "-", "NFreeFermions"}], ")"}], "/", "2"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"S1", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"listVariables1", "\[GreaterEqual]", " ", "0"}], "&&", 
                  RowBox[{
                  "0", "\[LessEqual]", " ", "listVariables2", "\[LessEqual]", 
                   " ", "1"}], " ", "&&", " ", 
                  RowBox[{"(", 
                   RowBox[{"m2", "\[Equal]", 
                    RowBox[{"-", "3"}]}], ")"}], "&&", 
                  RowBox[{"(", 
                   RowBox[{"m1", "\[Equal]", 
                    RowBox[{
                    RowBox[{"2", "*", "qleft"}], "+", 
                    RowBox[{"2", "*", "i"}]}]}], ")"}]}], ",", 
                 "listVariablesAll", ",", "Integers"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}], ",", "1"}],
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"S2", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"listVariables1", "\[GreaterEqual]", " ", "0"}], "&&", 
                  RowBox[{
                  "0", "\[LessEqual]", " ", "listVariables2", "\[LessEqual]", 
                   " ", "1"}], " ", "&&", " ", 
                  RowBox[{"(", 
                   RowBox[{"m2", "\[Equal]", 
                    RowBox[{"-", "1"}]}], ")"}], "&&", 
                  RowBox[{"(", 
                   RowBox[{"m1", "\[Equal]", 
                    RowBox[{
                    RowBox[{"2", "*", "qleft"}], "+", 
                    RowBox[{"2", "*", "i"}]}]}], ")"}]}], ",", 
                 "listVariablesAll", ",", "Integers"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}], ",", "1"}],
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"S3", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"listVariables1", "\[GreaterEqual]", " ", "0"}], "&&", 
                  RowBox[{
                  "0", "\[LessEqual]", " ", "listVariables2", "\[LessEqual]", 
                   " ", "1"}], " ", "&&", " ", 
                  RowBox[{"(", 
                   RowBox[{"m2", "\[Equal]", "1"}], ")"}], "&&", 
                  RowBox[{"(", 
                   RowBox[{"m1", "\[Equal]", 
                    RowBox[{
                    RowBox[{"2", "*", "qleft"}], "+", 
                    RowBox[{"2", "*", "i"}]}]}], ")"}]}], ",", 
                 "listVariablesAll", ",", "Integers"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}], ",", "1"}],
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"S4", "=", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"listVariables1", "\[GreaterEqual]", " ", "0"}], "&&", 
                  RowBox[{
                  "0", "\[LessEqual]", " ", "listVariables2", "\[LessEqual]", 
                   " ", "1"}], " ", "&&", " ", 
                  RowBox[{"(", 
                   RowBox[{"m2", "\[Equal]", "3"}], ")"}], "&&", 
                  RowBox[{"(", 
                   RowBox[{"m1", "\[Equal]", 
                    RowBox[{
                    RowBox[{"2", "*", "qleft"}], "+", 
                    RowBox[{"2", "*", "i"}]}]}], ")"}]}], ",", 
                 "listVariablesAll", ",", "Integers"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}], ",", "1"}],
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"S", " ", "=", " ", 
          RowBox[{"Join", "[", 
           RowBox[{"S1", ",", "S2", ",", "S3", ",", "S4"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"polynomialS", "\[Equal]", "energy"}], "&&", 
            RowBox[{"listVariables1", "\[GreaterEqual]", " ", "0"}], "&&", 
            RowBox[{
            "0", "\[LessEqual]", " ", "listVariables2", "\[LessEqual]", " ", 
             "1"}], " ", "&&", " ", 
            RowBox[{
             RowBox[{"-", "5"}], "\[LessEqual]", " ", "m2", "\[LessEqual]", 
             " ", "5"}]}], ",", "listVariablesAll", ",", "Integers"}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\n", 
      RowBox[{"list", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "S", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"IntegerQ", "[", 
             RowBox[{"m1", "/.", 
              RowBox[{"S", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", "True"}], 
           "&&", 
           RowBox[{
            RowBox[{"IntegerQ", "[", 
             RowBox[{"m2", "/.", 
              RowBox[{"S", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", 
            "True"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
              RowBox[{"m1", "/.", 
               RowBox[{"S", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", " ", "\"\< \>\"", 
              "   ", ",", 
              RowBox[{"m2", "/.", 
               RowBox[{"S", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"S", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"list", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "/.", 
               RowBox[{"S", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"m2", "/.", 
               RowBox[{"S", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"S", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\n", 
      RowBox[{"doubleleftcharges", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", " ", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\n", 
      RowBox[{"doublerightcharges", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", " ", "2"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\n", 
      RowBox[{"doublerightchargesOdd", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"doublerightcharges", ",", "OddQ"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"doublerightchargesEven", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"doublerightcharges", ",", "EvenQ"}], "]"}]}], ";", "\n", 
      RowBox[{"L", "=", 
       RowBox[{"list", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"q", "=", "1"}], ",", 
          RowBox[{"q", "\[LessEqual]", " ", 
           RowBox[{"Length", "[", "doublerightchargesOdd", "]"}]}], ",", 
          RowBox[{"q", "++"}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["listOdd", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "S", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"m1", "/.", 
                   RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", 
                 RowBox[{"doubleleftcharges", "[", 
                  RowBox[{"[", "p", "]"}], "]"}]}], "&&", 
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"m2", "/.", 
                   RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", 
                 RowBox[{"doublerightchargesOdd", "[", 
                  RowBox[{"[", "q", "]"}], "]"}]}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{
                 SubscriptBox["listOdd", 
                  RowBox[{"p", ",", "q"}]], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"m1", "/.", 
                    RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"m2", "/.", 
                    RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
            "]"}]}]}], " ", "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\n", 
      
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"q", "=", "1"}], ",", 
          RowBox[{"q", "\[LessEqual]", " ", 
           RowBox[{"Length", "[", "doublerightchargesEven", "]"}]}], ",", 
          RowBox[{"q", "++"}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["listEven", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "S", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"m1", "/.", 
                   RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", 
                 RowBox[{"doubleleftcharges", "[", 
                  RowBox[{"[", "p", "]"}], "]"}]}], "&&", 
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"m2", "/.", 
                   RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", 
                 RowBox[{"doublerightchargesEven", "[", 
                  RowBox[{"[", "q", "]"}], "]"}]}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{
                 SubscriptBox["listEven", 
                  RowBox[{"p", ",", "q"}]], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"m1", "/.", 
                    RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"m2", "/.", 
                    RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
            "]"}]}]}], " ", "]"}]}], "]"}], ";", "\n", 
      RowBox[{"initialQ", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"DegreeOfPolynomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", "1"}],
               ")"}], "*", "k"}], "-", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"DegreeOfPolynomials", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
          RowBox[{"initialQ", "+=", 
           RowBox[{
            RowBox[{"(", 
             SubscriptBox["\[Alpha]", 
              RowBox[{"i", ",", "0"}]], ")"}], 
            RowBox[{"Expand", "[", 
             RowBox[{
              SubscriptBox["F", "i"], "/.", "A"}], "]"}]}]}], ",", 
          RowBox[{"initialQ", "+=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Alpha]", 
               RowBox[{"i", ",", 
                RowBox[{"-", "1"}]}]], "+", 
              SubscriptBox["\[Alpha]", 
               RowBox[{"i", ",", "1"}]]}], ")"}], 
            RowBox[{"Expand", "[", 
             RowBox[{
              SubscriptBox["F", "i"], "/.", "A"}], "]"}]}]}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "\n", 
      RowBox[{"m", "=", 
       RowBox[{"MonomialList", "[", 
        RowBox[{"Expand", "[", "initialQ", "]"}], "]"}]}], ";", "\n", 
      RowBox[{"Q", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "*", 
          RowBox[{"Boole", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Delete", "[", 
               RowBox[{
                RowBox[{"FactorList", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "1"}], "]"}], 
              "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1", ",", "3"}], "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"Delete", "[", 
               RowBox[{
                RowBox[{"FactorList", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "1"}], "]"}], 
              "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "\[Equal]", "0"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\n", 
      RowBox[{
       RowBox[{"trim1", "[", "var_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"x", "=", "var"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                 "k"}], "-", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                  "k"}], "]"}]}], "\[Equal]", "0"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Exponent", "[", 
                  RowBox[{"var", ",", 
                   SubscriptBox["a", 
                    RowBox[{"i", ",", "0"}]]}], "]"}], "\[GreaterEqual]", " ", 
                 RowBox[{"Exponent", "[", 
                  RowBox[{"var", ",", 
                   SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "0"}]]}], "]"}]}], ",", 
                RowBox[{"x", "=", 
                 RowBox[{"x", "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "0"}]]}], "]"}], "!"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "0"}]]}], "]"}], "-", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "0"}]]}], "]"}]}], ")"}], "!"}]}], "/", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "0"}]], "^", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "0"}]]}], "]"}]}], "*", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "0"}]], "^", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "0"}]]}], "]"}]}]}], ")"}]}]}]}], ",", 
                RowBox[{"x", "=", "0"}]}], "]"}], ",", "\[IndentingNewLine]", 
              
              RowBox[{"(*", 
               RowBox[{"if", " ", "no", " ", "zero", " ", "modes"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Exponent", "[", 
                   RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}], "\[GreaterEqual]", " ", 
                  RowBox[{"Exponent", "[", 
                   RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"x", "=", 
                  RowBox[{"x", "*", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}], "!"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}], "-", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], ")"}], "!"}]}], "/", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], "^", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], "*", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "1"}]], "^", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}]}], ")"}]}]}]}], ",", 
                 RowBox[{"x", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Exponent", "[", 
                   RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}], "\[GreaterEqual]", " ", 
                  RowBox[{"Exponent", "[", 
                   RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"x", "=", 
                  RowBox[{"x", "*", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}], "!"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}], "-", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], ")"}], "!"}]}], "/", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], "^", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], "*", 
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "1"}]], "^", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"var", ",", 
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}]}], ")"}]}]}]}], ",", 
                 RowBox[{"x", "=", "0"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "x"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"trim", "[", "var_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{"x", "=", 
           RowBox[{"trim1", "[", "var", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                   "1"}], ")"}], "*", "k"}], "-", 
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], ",",
               "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "if", " ", "there", " ", "is", " ", "an", " ", "annihilation",
                  " ", "operator"}], ",", " ", 
                RowBox[{
                "divide", " ", "annihilation", " ", "and", " ", "creation", 
                 " ", "operators"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Grading", "[", 
                   RowBox[{
                    RowBox[{
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", "0"}]], "**", 
                    RowBox[{"GD", "[", 
                    RowBox[{"x", ",", 
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", "0"}]]}], "]"}]}], "-", "x"}], "]"}], 
                  "\[Equal]", "0"}], "&&", 
                 RowBox[{
                  RowBox[{"Grading", "[", "x", "]"}], "\[GreaterEqual]", " ", 
                  "1"}]}], ",", 
                RowBox[{"x", "=", 
                 RowBox[{"GD", "[", 
                  RowBox[{
                   RowBox[{"GD", "[", 
                    RowBox[{"x", ",", 
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", "0"}]]}], "]"}], ",", 
                   SubscriptBox[
                    RowBox[{"OverBar", "[", "\[Alpha]", "]"}], 
                    RowBox[{"i", ",", "0"}]]}], "]"}]}], ",", 
                RowBox[{"x", "=", "x"}]}], "]"}], ",", "\[IndentingNewLine]", 
              
              RowBox[{"(*", 
               RowBox[{"if", " ", "no", " ", "zero", " ", "modes"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Grading", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", "1"}]], "**", 
                    RowBox[{"GD", "[", 
                    RowBox[{"x", ",", 
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], "-", "x"}], "]"}], 
                   "\[Equal]", "0"}], "&&", 
                  RowBox[{
                   RowBox[{"Grading", "[", "x", "]"}], "\[GreaterEqual]", " ",
                    "1"}]}], ",", 
                 RowBox[{"x", "=", 
                  RowBox[{"GD", "[", 
                   RowBox[{
                    RowBox[{"GD", "[", 
                    RowBox[{"x", ",", 
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", "1"}]]}], "]"}], ",", 
                    SubscriptBox[
                    RowBox[{"OverBar", "[", "\[Alpha]", "]"}], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}]}], ",", 
                 RowBox[{"x", "=", "x"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Grading", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox[
                    RowBox[{"OverBar", "[", "\[Alpha]", "]"}], 
                    RowBox[{"i", ",", "1"}]], "**", 
                    RowBox[{"GD", "[", 
                    RowBox[{"x", ",", 
                    SubscriptBox[
                    RowBox[{"OverBar", "[", "\[Alpha]", "]"}], 
                    RowBox[{"i", ",", "1"}]]}], "]"}]}], "-", "x"}], "]"}], 
                   "\[Equal]", "0"}], "&&", 
                  RowBox[{
                   RowBox[{"Grading", "[", "x", "]"}], "\[GreaterEqual]", " ",
                    "1"}]}], ",", 
                 RowBox[{"x", "=", 
                  RowBox[{"GD", "[", 
                   RowBox[{
                    RowBox[{"GD", "[", 
                    RowBox[{"x", ",", 
                    SubscriptBox[
                    RowBox[{"OverBar", "[", "\[Alpha]", "]"}], 
                    RowBox[{"i", ",", "1"}]]}], "]"}], ",", 
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]]}], "]"}]}], ",", 
                 RowBox[{"x", "=", "x"}]}], "]"}]}]}], "\[IndentingNewLine]", 
             "]"}]}], "]"}], ";", "\[IndentingNewLine]", "x"}]}], "]"}]}], 
      ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"q", "=", "1"}], ",", 
          RowBox[{"q", "\[LessEqual]", " ", 
           RowBox[{"Length", "[", "doublerightchargesOdd", "]"}]}], ",", 
          RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SubscriptBox["xOdd", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", " ", 
              RowBox[{"Length", "[", 
               SubscriptBox["listOdd", 
                RowBox[{"p", ",", "q"}]], "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "  ", 
             RowBox[{
              RowBox[{"xx", "=", "1"}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"b", "=", "1"}], ",", 
                RowBox[{"b", "\[LessEqual]", " ", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}]}]}], 
                ",", 
                RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"listVariablesAll", "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", "b"}], 
                   "]"}], ",", 
                  RowBox[{
                   SubscriptBox["nn", "b"], "=", 
                   RowBox[{
                    SubscriptBox["n", "b"], "/.", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["listOdd", 
                    RowBox[{"p", ",", "q"}]], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "3"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["nn", "b"], "=", "0"}]}], "]"}]}], "]"}], ";",
               "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "]"}]}], "\[Equal]", "0"}], "\[IndentingNewLine]", 
                  ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "0"}]], "^", 
                    SubscriptBox["nn", "i"]}]}]}], "\[IndentingNewLine]", ",",
                   "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], "^", 
                    SubscriptBox["nn", "i"]}]}]}]}], "]"}]}], 
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "]"}]}], "\[Equal]", "0"}], "\[IndentingNewLine]", 
                  ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", "xx"}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], "^", 
                    SubscriptBox["nn", 
                    RowBox[{"i", "+", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]]}]}]}]}],
                  "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", "xx"}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{"gpower", "[", 
                    RowBox[{
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], ",", 
                    SubscriptBox["nn", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                    "i"}]]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{"gpower", "[", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["\[Alpha]", "_"], 
                    RowBox[{"i", ",", "0", " "}]], ",", 
                    SubscriptBox["nn", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                    RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}], "+", 
                    "i"}]]}], "]"}]}]}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{"gpower", "[", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["\[Alpha]", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], ",", 
                    SubscriptBox["nn", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                    RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}], "+", 
                    "i"}]]}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{
               SubscriptBox["xOdd", 
                RowBox[{"p", ",", "q"}]], "=", 
               RowBox[{"Append", "[", 
                RowBox[{
                 SubscriptBox["xOdd", 
                  RowBox[{"p", ",", "q"}]], ",", "xx"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"q", "=", "1"}], ",", 
          RowBox[{"q", "\[LessEqual]", " ", 
           RowBox[{"Length", "[", "doublerightchargesEven", "]"}]}], ",", 
          RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SubscriptBox["xEven", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", " ", 
              RowBox[{"Length", "[", 
               SubscriptBox["listEven", 
                RowBox[{"p", ",", "q"}]], "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "  ", 
             RowBox[{
              RowBox[{"xx", "=", "1"}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"b", "=", "1"}], ",", 
                RowBox[{"b", "\[LessEqual]", " ", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                  RowBox[{"2", "*", 
                   RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}]}]}], 
                ",", 
                RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"listVariablesAll", "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", "b"}], 
                   "]"}], ",", 
                  RowBox[{
                   SubscriptBox["nn", "b"], "=", 
                   RowBox[{
                    SubscriptBox["n", "b"], "/.", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["listEven", 
                    RowBox[{"p", ",", "q"}]], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "3"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
                  RowBox[{
                   SubscriptBox["nn", "b"], "=", "0"}]}], "]"}]}], "]"}], ";",
               "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "]"}]}], "\[Equal]", "0"}], "\[IndentingNewLine]", 
                  ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", "0"}]], "^", 
                    SubscriptBox["nn", "i"]}]}]}], "\[IndentingNewLine]", ",",
                   "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{
                    SubscriptBox["a", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], "^", 
                    SubscriptBox["nn", "i"]}]}]}]}], "]"}]}], 
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"ChargeOfFields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "/", "NSector"}], "*", 
                    "k"}], "]"}]}], "\[Equal]", "0"}], "\[IndentingNewLine]", 
                  ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", "xx"}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["a", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], "^", 
                    SubscriptBox["nn", 
                    RowBox[{"i", "+", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}]]}]}]}]}],
                  "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", "xx"}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{"gpower", "[", 
                    RowBox[{
                    SubscriptBox["\[Alpha]", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], ",", 
                    SubscriptBox["nn", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                    "i"}]]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "1"}], ",", 
                RowBox[{"i", "\[LessEqual]", " ", 
                 RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}]}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "-", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DegreeOfPolynomials", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", "NSector"}], "-", 
                    "1"}], ")"}], "*", "k"}], "]"}]}], "\[Equal]", "0"}], 
                  "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{"gpower", "[", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["\[Alpha]", "_"], 
                    RowBox[{"i", ",", "0", " "}]], ",", 
                    SubscriptBox["nn", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                    RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}], "+", 
                    "i"}]]}], "]"}]}]}], "\[IndentingNewLine]", ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"xx", "=", 
                   RowBox[{"xx", "**", 
                    RowBox[{"gpower", "[", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["\[Alpha]", "_"], 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}]], ",", 
                    SubscriptBox["nn", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"Length", "[", "ChargeOfFields", "]"}]}], "+", 
                    RowBox[{"Length", "[", "DegreeOfPolynomials", "]"}], "+", 
                    "i"}]]}], "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{
               SubscriptBox["xEven", 
                RowBox[{"p", ",", "q"}]], "=", 
               RowBox[{"Append", "[", 
                RowBox[{
                 SubscriptBox["xEven", 
                  RowBox[{"p", ",", "q"}]], ",", "xx"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"q", "=", "1"}], ",", 
          RowBox[{"q", "\[LessEqual]", " ", 
           RowBox[{
            RowBox[{"Length", "[", "doublerightchargesOdd", "]"}], "-", 
            "1"}]}], ",", 
          RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SubscriptBox["QstateOdd", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"GExpand", "[", 
             RowBox[{"Q", "**", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["xOdd", 
                   RowBox[{"p", ",", "q"}]], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "*", 
                 SubscriptBox["c", "i"]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   SubscriptBox["xOdd", 
                    RowBox[{"p", ",", "q"}]], "]"}]}], "}"}]}], "]"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["QstateOddTrimed", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"trim", "[", 
               RowBox[{
                SubscriptBox["QstateOdd", 
                 RowBox[{"p", ",", "q"}]], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 SubscriptBox["QstateOdd", 
                  RowBox[{"p", ",", "q"}]], "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"MatrixC", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", " ", 
              RowBox[{"Length", "[", 
               SubscriptBox["xOdd", 
                RowBox[{"p", ",", 
                 RowBox[{"q", "+", "1"}]}]], "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"MatrixC", ",", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 SubscriptBox["QstateOddTrimed", 
                  RowBox[{"p", ",", "q"}]], ",", 
                 RowBox[{
                  SubscriptBox["xOdd", 
                   RowBox[{"p", ",", 
                    RowBox[{"q", "+", "1"}]}]], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"CC", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", " ", 
              RowBox[{"Length", "[", 
               SubscriptBox["xOdd", 
                RowBox[{"p", ",", "q"}]], "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"CC", ",", 
               SubscriptBox["c", "i"]}], "]"}]}], "\[IndentingNewLine]", 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["ROdd", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "MatrixC", "]"}], "\[Equal]", "0"}], 
               " ", "||", 
               RowBox[{
                RowBox[{"Length", "[", "CC", "]"}], "\[Equal]", "0"}]}], ",", 
              "0", ",", "      ", 
              RowBox[{"MatrixRank", "[", 
               RowBox[{
                RowBox[{"CoefficientArrays", "[", 
                 RowBox[{"MatrixC", ",", "CC"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"q", "=", "1"}], ",", 
          RowBox[{"q", "\[LessEqual]", " ", 
           RowBox[{
            RowBox[{"Length", "[", "doublerightchargesEven", "]"}], "-", 
            "1"}]}], ",", 
          RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SubscriptBox["QstateEven", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"GExpand", "[", 
             RowBox[{"Q", "**", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["xEven", 
                   RowBox[{"p", ",", "q"}]], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "*", 
                 SubscriptBox["c", "i"]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   SubscriptBox["xEven", 
                    RowBox[{"p", ",", "q"}]], "]"}]}], "}"}]}], "]"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["QstateEvenTrimed", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"trim", "[", 
               RowBox[{
                SubscriptBox["QstateEven", 
                 RowBox[{"p", ",", "q"}]], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 SubscriptBox["QstateEven", 
                  RowBox[{"p", ",", "q"}]], "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"MatrixC", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", " ", 
              RowBox[{"Length", "[", 
               SubscriptBox["xEven", 
                RowBox[{"p", ",", 
                 RowBox[{"q", "+", "1"}]}]], "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"MatrixC", ",", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 SubscriptBox["QstateEvenTrimed", 
                  RowBox[{"p", ",", "q"}]], ",", 
                 RowBox[{
                  SubscriptBox["xEven", 
                   RowBox[{"p", ",", 
                    RowBox[{"q", "+", "1"}]}]], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"CC", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", " ", 
              RowBox[{"Length", "[", 
               SubscriptBox["xEven", 
                RowBox[{"p", ",", "q"}]], "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"CC", ",", 
               SubscriptBox["c", "i"]}], "]"}]}], "\[IndentingNewLine]", 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            SubscriptBox["REven", 
             RowBox[{"p", ",", "q"}]], "=", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "MatrixC", "]"}], "\[Equal]", "0"}], 
               " ", "||", 
               RowBox[{
                RowBox[{"Length", "[", "CC", "]"}], "\[Equal]", "0"}]}], ",", 
              "0", ",", "      ", 
              RowBox[{"MatrixRank", "[", 
               RowBox[{
                RowBox[{"CoefficientArrays", "[", 
                 RowBox[{"MatrixC", ",", "CC"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}]}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["ROdd", 
           RowBox[{"p", ",", "0"}]], "=", "0"}], ";", 
         RowBox[{
          SubscriptBox["ROdd", 
           RowBox[{"p", ",", 
            RowBox[{"Length", "[", "doublerightchargesOdd", "]"}]}]], "=", 
          "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"q", "=", "1"}], ",", 
           RowBox[{"q", "\[LessEqual]", " ", 
            RowBox[{"Length", "[", "doublerightchargesOdd", "]"}]}], ",", 
           RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                SubscriptBox["xOdd", 
                 RowBox[{"p", ",", "q"}]], "]"}], "\[Equal]", "0"}], "||", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 SubscriptBox["xOdd", 
                  RowBox[{"p", ",", "q"}]], "]"}], "-", 
                SubscriptBox["ROdd", 
                 RowBox[{"p", ",", "q"}]], "-", 
                SubscriptBox["ROdd", 
                 RowBox[{"p", ",", 
                  RowBox[{"q", "-", "1"}]}]]}], "\[Equal]", "0"}]}], ",", 
             "Null", ",", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<We have \>\"", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 SubscriptBox["xOdd", 
                  RowBox[{"p", ",", "q"}]], "]"}], "-", 
                SubscriptBox["ROdd", 
                 RowBox[{"p", ",", "q"}]], "-", 
                SubscriptBox["ROdd", 
                 RowBox[{"p", ",", 
                  RowBox[{"q", "-", "1"}]}]]}], ",", 
               "\"\< states with charges \>\"", ",", "\"\<(\>\"", ",", 
               RowBox[{
                RowBox[{"doubleleftcharges", "[", 
                 RowBox[{"[", "p", "]"}], "]"}], "/", "2"}], ",", 
               "\"\< , \>\"", ",", 
               RowBox[{
                RowBox[{"doublerightchargesOdd", "[", 
                 RowBox[{"[", "q", "]"}], "]"}], "/", "2"}], ",", 
               "\"\< )\>\""}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "]"}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p", "=", "1"}], ",", 
        RowBox[{"p", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "doubleleftcharges", "]"}]}], ",", 
        RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SubscriptBox["REven", 
           RowBox[{"p", ",", "0"}]], "=", "0"}], ";", 
         RowBox[{
          SubscriptBox["REven", 
           RowBox[{"p", ",", 
            RowBox[{"Length", "[", "doublerightchargesEven", "]"}]}]], "=", 
          "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"q", "=", "1"}], ",", 
           RowBox[{"q", "\[LessEqual]", " ", 
            RowBox[{"Length", "[", "doublerightchargesEven", "]"}]}], ",", 
           RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                SubscriptBox["xEven", 
                 RowBox[{"p", ",", "q"}]], "]"}], "\[Equal]", "0"}], "||", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 SubscriptBox["xEven", 
                  RowBox[{"p", ",", "q"}]], "]"}], "-", 
                SubscriptBox["REven", 
                 RowBox[{"p", ",", "q"}]], "-", 
                SubscriptBox["REven", 
                 RowBox[{"p", ",", 
                  RowBox[{"q", "-", "1"}]}]]}], "\[Equal]", "0"}]}], ",", 
             "Null", ",", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<We have \>\"", ",", 
               RowBox[{
                RowBox[{"Length", "[", 
                 SubscriptBox["xEven", 
                  RowBox[{"p", ",", "q"}]], "]"}], "-", 
                SubscriptBox["REven", 
                 RowBox[{"p", ",", "q"}]], "-", 
                SubscriptBox["REven", 
                 RowBox[{"p", ",", 
                  RowBox[{"q", "-", "1"}]}]]}], ",", 
               "\"\< states with charges \>\"", ",", "\"\<(\>\"", ",", 
               RowBox[{
                RowBox[{"doubleleftcharges", "[", 
                 RowBox[{"[", "p", "]"}], "]"}], "/", "2"}], ",", 
               "\"\< , \>\"", ",", 
               RowBox[{
                RowBox[{"doublerightchargesEven", "[", 
                 RowBox[{"[", "q", "]"}], "]"}], "/", "2"}], ",", 
               "\"\< )\>\""}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}]}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.778446791057767*^9, 3.7784467929098225`*^9}, {
   3.7784468861156206`*^9, 3.7784470540844383`*^9}, {3.7788813986470165`*^9, 
   3.7788813991626205`*^9}, {3.7790337661359215`*^9, 
   3.7790337661447573`*^9}, {3.7790338585613613`*^9, 
   3.7790338585965385`*^9}, {3.779036818431839*^9, 3.779036825978287*^9}, {
   3.7790371810783043`*^9, 3.779037298806887*^9}, {3.779037389427061*^9, 
   3.7790373905157275`*^9}, {3.7790374609077196`*^9, 3.7790374667777634`*^9}, 
   3.779037514121791*^9, {3.77904325149653*^9, 3.77904325746708*^9}, {
   3.7791241875754447`*^9, 3.7791241937678347`*^9}, 3.779850710571573*^9, {
   3.7799032860512595`*^9, 3.7799032875021276`*^9}, {3.7799368578268347`*^9, 
   3.7799368683326626`*^9}},ExpressionUUID->"b3f42284-7ec1-4a5d-8b53-\
152713f64fc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "<", "energy", "\[LessEqual]", " ", 
      "0"}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<For Singlets: \>\"", "]"}], ";", " ", 
      "Calculations"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Else", " ", "if", " ", "energy"}], " ", "\[LessEqual]", " ", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "<", "energy", "\[LessEqual]", " ", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<For Singlets: \>\"", "]"}], ";", " ", 
      "Calculations", ";", 
      RowBox[{"energy", "+=", 
       RowBox[{"1", "/", "2"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<For \>\"", ",", "NFreeFermions", ",", "\"\<'s of SO(\>\"", ",", 
        "NFreeFermions", ",", "\"\<): \>\""}], "]"}], ";", " ", 
      "Calculations"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"If", " ", "energy"}], " ", "\[LessEqual]", " ", 
    RowBox[{"-", "1"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"energy", "\[LessEqual]", " ", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<For Singlets: \>\"", "]"}], ";", " ", 
      "Calculations", ";", 
      RowBox[{"energy", "+=", 
       RowBox[{"1", "/", "2"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<For \>\"", ",", "NFreeFermions", ",", "\"\<'s of SO(\>\"", ",", 
        "NFreeFermions", ",", "\"\<): \>\""}], "]"}], ";", " ", 
      "Calculations", ";", 
      RowBox[{"energy", "+=", 
       RowBox[{"1", "/", "2"}]}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<For Adjoint representation of SO(\>\"", ",", "NFreeFermions", 
        ",", "\"\<): \>\""}], "]"}], ";", "Calculations"}]}], " ", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.779040302692512*^9, 3.779040470699375*^9}, {
   3.779040565640077*^9, 3.779040673707944*^9}, {3.779041500719048*^9, 
   3.7790416992302647`*^9}, {3.7790417385032454`*^9, 3.779041926727704*^9}, {
   3.779042016185243*^9, 3.7790420198542304`*^9}, {3.7790421000708075`*^9, 
   3.7790421012862053`*^9}, 3.7790423276447306`*^9, {3.7790424119950857`*^9, 
   3.7790424296248965`*^9}, {3.779042499748041*^9, 3.7790426708769555`*^9}, {
   3.7790432772733603`*^9, 3.7790433041987667`*^9}, {3.7790476831162605`*^9, 
   3.779047842217827*^9}, {3.7790478735061593`*^9, 3.7790478763126564`*^9}, {
   3.7790480406332684`*^9, 3.779048041782194*^9}, {3.7790480744498415`*^9, 
   3.7790481020989103`*^9}, {3.7790481852764955`*^9, 3.7790481911457987`*^9}},
 
 CellLabel->"In[24]:=",ExpressionUUID->"b6edf29b-7062-4a55-97f9-aa147e684588"],

Cell[CellGroupData[{

Cell[BoxData["\<\"For Singlets: \"\>"], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.7797514579635715`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"729c0ca9-9ac8-4572-a20e-91cb2fd31df5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" states with charges \"\>", 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "2"]}], "\[InvisibleSpace]", "\<\" )\"\>"}],
  SequenceForm["We have ", 5, " states with charges ", "(", 0, " , ", 
   Rational[-3, 2], " )"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.7797520512073717`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"ba7b7756-4ac4-444f-9770-f096e0f36096"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "305", 
   "\[InvisibleSpace]", "\<\" states with charges \"\>", 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], "\[InvisibleSpace]", "\<\" )\"\>"}],
  SequenceForm["We have ", 305, " states with charges ", "(", 0, " , ", 
   Rational[-1, 2], " )"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.779752051236294*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"184e0162-e95c-49c3-af15-6fff47495d91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "101", 
   "\[InvisibleSpace]", "\<\" states with charges \"\>", 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   FractionBox["1", "2"], "\[InvisibleSpace]", "\<\" )\"\>"}],
  SequenceForm["We have ", 101, " states with charges ", "(", 2, " , ", 
   Rational[1, 2], " )"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.7797520512402835`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"8ce8de51-9fdc-463d-bed9-565d62177d50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"'s of SO(\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"): \"\>"}],
  SequenceForm["For ", 10, "'s of SO(", 10, "): "],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.779752051243275*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"06f624bf-74c8-4870-aa2e-9f8fa4c09f7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "101", 
   "\[InvisibleSpace]", "\<\" states with charges \"\>", 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], "\[InvisibleSpace]", "\<\" )\"\>"}],
  SequenceForm["We have ", 101, " states with charges ", "(", 1, " , ", 
   Rational[-1, 2], " )"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.779752054889521*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"912c1469-09ca-4e37-9564-77d9491f592c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For Adjoint representation of SO(\"\>", "\[InvisibleSpace]", 
   "10", "\[InvisibleSpace]", "\<\"): \"\>"}],
  SequenceForm["For Adjoint representation of SO(", 10, "): "],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.779752054893509*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"b4d2ecc9-4875-43d9-82ff-eb9760e63ee7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"We have \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" states with charges \"\>", 
   "\[InvisibleSpace]", "\<\"(\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox["3", "2"]}], "\[InvisibleSpace]", "\<\" )\"\>"}],
  SequenceForm["We have ", 1, " states with charges ", "(", 0, " , ", 
   Rational[-3, 2], " )"],
  Editable->False]], "Print",
 CellChangeTimes->{3.7790526824810095`*^9, 3.779052778656755*^9, 
  3.779752054950363*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"f0a2e74d-cff6-4e4e-868f-669e6ca53fff"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.46 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 986, 26, 123, "Input",ExpressionUUID->"62815b94-a577-41bc-828e-3c4a18d9d0e7"],
Cell[1547, 48, 2198, 57, 403, "Input",ExpressionUUID->"20b3b4e5-1128-458d-872c-c4a463924107"],
Cell[3748, 107, 8035, 216, 858, "Input",ExpressionUUID->"6af7834e-9225-43f4-8a7c-8cbdf72e1464"],
Cell[11786, 325, 99797, 2385, 11105, "Input",ExpressionUUID->"b3f42284-7ec1-4a5d-8b53-152713f64fc1"],
Cell[CellGroupData[{
Cell[111608, 2714, 3030, 73, 473, "Input",ExpressionUUID->"b6edf29b-7062-4a55-97f9-aa147e684588"],
Cell[CellGroupData[{
Cell[114663, 2791, 246, 5, 40, "Print",ExpressionUUID->"729c0ca9-9ac8-4572-a20e-91cb2fd31df5"],
Cell[114912, 2798, 682, 15, 60, "Print",ExpressionUUID->"ba7b7756-4ac4-444f-9770-f096e0f36096"],
Cell[115597, 2815, 684, 15, 60, "Print",ExpressionUUID->"184e0162-e95c-49c3-af15-6fff47495d91"],
Cell[116284, 2832, 665, 14, 60, "Print",ExpressionUUID->"8ce8de51-9fdc-463d-bed9-565d62177d50"],
Cell[116952, 2848, 479, 11, 40, "Print",ExpressionUUID->"06f624bf-74c8-4870-aa2e-9f8fa4c09f7d"],
Cell[117434, 2861, 684, 15, 60, "Print",ExpressionUUID->"912c1469-09ca-4e37-9564-77d9491f592c"],
Cell[118121, 2878, 447, 10, 40, "Print",ExpressionUUID->"b4d2ecc9-4875-43d9-82ff-eb9760e63ee7"],
Cell[118571, 2890, 680, 15, 60, "Print",ExpressionUUID->"f0a2e74d-cff6-4e4e-868f-669e6ca53fff"]
}, Open  ]]
}, Open  ]]
}
]
*)


